Herding Cats - Modelling, simulation, testing, and data-mining for weak memory

We propose an axiomatic generic framework for modelling weak memory. We show how to instantiate this framework for SC, TSO, C++ restricted to release-acquire atomics, and Power. For Power, we compare our model to a preceding operational model in which we found a flaw. To do so, we define an operational model that we show equivalent to our axiomatic model. We also propose a model for ARM. Our testing on this architecture revealed a behaviour later acknowledged as a bug by ARM, and more recently 33 additional anomalies. We offer a new simulation tool, called herd, which allows the user to specify the model of his choice in a concise way. Given a specification of a model, the tool becomes a simulator for that model. The tool relies on an axiomatic description; this choice allows us to outperform all previous simulation tools. Additionally, we confirm that verification time is vastly improved, in the case of bounded model-checking. Finally, we put our models in perspective, in the light of empirical data obtained by analysing the C and C++ code of a Debian Linux distribution. We present our new analysis tool, called mole, which explores a piece of code to find the weak memory idioms that it uses.

==> img/herd.sh <==
MOREOPTS=""
#HERDOPTS="-web -fontsize 10 -brackets false -dotmode fig -texmacros true -showfr true -showinitrf false -shortlegend true -speedcheck true -show prop -showone true -movelabel true"
HERDOPTS="-conf img/paper.cfg"
ME=$(dirname $0)
MDL=minimal
SRC=$1
TST=$(basename $SRC .litmus)
case $TST in
 rdw|detour)
   MDL=$ME/U.mdl
   ;;
 co*)
   MDL=$ME/U.mdl
   MOREOPTS="-splines line"
   ;;
 mp|lb+addrs+ww)
   MDL=minimal
   ;;
 mp+dmb+fri-rfi-ctrlisb)
   MDL="pretty.mdl -through invalid"
   ;;
 mp-bug2|mp-bug3)
   MDL="pretty.mdl -through invalid"
   ;;
 MP0093|mp-bug)
   MDL=minimal
   MOREOPTS="-yscale 0.5"
   ;;
 w+rwc+eieio+addr+sync)
   MDL="pretty.mdl -skipcheck propagation"
   ;; 
 *)
   MDL=$ME/A.mdl
   ;;
esac
herd $HERDOPTS $MOREOPTS -model $MDL -o img $SRC > /dev/null


